Measurement of $\gamma$-ray production via the neutron-$^{16}$O reaction using a 77 MeV quasi-monoenergetic neutron beam

Understanding of $\gamma$-ray production via neutron interactions on oxygen is essential for the study of neutrino neutral-current quasielastic interactions in water Cherenkov detectors. A measurement of $\gamma$-ray production from such reactions was performed using a 77~MeV quasi-monoenergetic neutron beam. Several $\gamma$-ray peaks, which are expected to come from neutron-${\rm ^{16}O}$ reactions, are observed and production cross sections are measured for nine $\gamma$-ray components of energies between 2 and 8~MeV. These are the first measurements at this neutron energy using a nearly monoenergetic beam.

==> latexmk.sh <==
#!/bin/bash

latexmk rcnp_e487_prc.tex
open rcnp_e487_prc.pdf


